Mathematical Cookbook for Snapshot Compressive Imaging

The author intends to provide you with a beautiful, elegant, user-friendly cookbook for mathematics in Snapshot Compressive Imaging (SCI). Currently, the cookbook is composed of introduction, conventional optimization, and deep equilibrium models. The latest releases are strongly recommended! For any other questions, suggestions, or comments, feel free to email the author.

==> image/scatter.py <==
# This file is the source file of the scatter.pdf
# source page: https://matplotlib.org/gallery/shapes_and_collections/scatter.html
import numpy as np
import matplotlib.pyplot as plt

# Fixing random state for reproducibility
np.random.seed(19680801)


N = 50
x = np.random.rand(N)
y = np.random.rand(N)
colors = np.random.rand(N)
area = (30 * np.random.rand(N))**2  # 0 to 15 point radii

ax = plt.subplot(111)
ax.scatter(x, y, s=area, c=colors, alpha=0.5)

# Hide the right and top spines
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)

# Only show ticks on the left and bottom spines
ax.yaxis.set_ticks_position('left')
ax.xaxis.set_ticks_position('bottom')

plt.savefig('scatter.pdf', transparent=True)

